Adversarial Examples for Evaluating Reading Comprehension Systems

Standard accuracy metrics indicate that reading comprehension systems are making rapid progress, but the extent to which these systems truly understand language remains unclear. To reward systems with real language understanding abilities, we propose an adversarial evaluation scheme for the Stanford Question Answering Dataset (SQuAD). Our method tests whether systems can answer questions about paragraphs that contain adversarially inserted sentences, which are automatically generated to distract computer systems without changing the correct answer or misleading humans. In this adversarial setting, the accuracy of sixteen published models drops from an average of $75\%$ F1 score to $36\%$; when the adversary is allowed to add ungrammatical sequences of words, average accuracy on four models decreases further to $7\%$. We hope our insights will motivate the development of new models that understand language more precisely.

==> figures/fig_ngram.R <==
# Plot N-Gram overlap frequency
pdf('fig-ngram.pdf')
op = par(family='serif')

# Data
x = c(2, 3, 4, 5, 6, 7)
ms_success = c(347, 202, 96, 43, 24, 10) / 402 * 100
ms_failure = c(77, 54, 40, 28, 19, 14) / 84 * 100
me_success = c(380, 208, 97, 55, 27, 11) / 433 * 100
me_failure = c(91, 65, 44, 28, 21, 16) / 103 * 100
be_success = c(372, 195, 91, 49, 20, 6) / 433 * 100
be_failure = c(139, 97, 61, 35, 28, 20) / 147 * 100
bs_success = c(323, 181, 88, 47, 22, 11) / 382 * 100
bs_failure = c(140, 89, 54, 35, 26, 16) / 149 * 100

plot(x, ms_success, ylim=c(0, 100), col='red',
     xlab='n (size of n-gram)',
     ylab='Percent of examples with n-gram match',
     cex=1.7, cex.axis=1.7, cex.lab=1.7, pch=18)
lines(x, ms_success, col='red')
points(x, ms_failure, col='red', cex=1.7, pch=1)
lines(x, ms_failure, col='red', lty='dotted')

points(x, me_success, col='green', cex=1.7, pch=18)
lines(x, me_success, col='green')
points(x, me_failure, col='green', cex=1.7, pch=1)
lines(x, me_failure, col='green', lty='dotted')

points(x, bs_success, col='blue', cex=1.7, pch=18)
lines(x, bs_success, col='blue')
points(x, bs_failure, col='blue', cex=1.7, pch=1)
lines(x, bs_failure, col='blue', lty='dotted')

points(x, be_success, col='black', cex=1.7, pch=18)
lines(x, be_success, col='black')
points(x, be_failure, col='black', cex=1.7, pch=1)
lines(x, be_failure, col='black', lty='dotted')

legend('topright', c('Model success', 'Model failure', 
                     'ML Single', 'ML Ensemble', 'BiDAF Single', 'BiDAF Ensemble'),
       col=c('black', 'black', 'red', 'green', 'blue', 'black'), 
       lty=c('dotted', 'solid', 'solid', 'solid', 'solid', 'solid'),
       pch=c(1, 18, 15, 15, 15, 15), cex=1.7)

dev.off()


==> figures/fig_question_len.R <==
# Plot N-Gram overlap frequency
pdf('fig-q-len.pdf')
op = par(family='serif')

# Data
x = seq(5, 20, 1)
ms_success = cumsum(c(2, 5, 15, 28, 48, 48, 54, 56, 40, 28, 21, 17, 14, 8, 3, 4) / 402 * 100)
ms_failure = cumsum(c(4, 7, 6, 12, 7, 6, 9, 10, 2, 5, 6, 3, 1, 1, 2, 1) / 84 * 100)
me_success = cumsum(c(4, 5, 14, 28, 50, 45, 54, 64, 45, 31, 27, 20, 14, 7, 6, 5) / 433 * 100)
me_failure = cumsum(c(4, 7, 9, 15, 7, 15, 9, 12, 3, 7, 4, 3, 1, 2, 1, 1) / 103 * 100)
be_success = cumsum(c(2, 8, 18, 20, 47, 39, 45, 58, 35, 30, 28, 13, 11, 7, 4, 6) / 382 * 100)
be_failure = cumsum(c(7, 7, 7, 23, 20, 22, 16, 15, 8, 6, 3, 4, 1, 2, 3, 1) / 149 * 100)
bs_success = cumsum(c(3, 7, 18, 23, 49, 48, 52, 67, 41, 34, 28, 19, 14, 6, 5, 6) / 433 * 100)
bs_failure = cumsum(c(6, 9, 9, 24, 17, 17, 17, 13, 9, 7, 5, 4, 0, 4, 2, 0) / 147 * 100)

plot(x, ms_success, ylim=c(0, 100), col='red', pch=18,
     xlab='k (number of words in question)',
     ylab='Percent of questions with at most k words (%)',
     cex=1.7, cex.axis=1.7, cex.lab=1.7)
lines(x, ms_success, col='red')
points(x, ms_failure, col='red', cex=1.7, pch=1)
lines(x, ms_failure, col='red', lty='dotted')

points(x, me_success, col='green', cex=1.7, pch=18)
lines(x, me_success, col='green')
points(x, me_failure, col='green', cex=1.7, pch=1)
lines(x, me_failure, col='green', lty='dotted')

points(x, bs_success, col='blue', cex=1.7, pch=18)
lines(x, bs_success, col='blue')
points(x, bs_failure, col='blue', cex=1.7, pch=1)
lines(x, bs_failure, col='blue', lty='dotted')

points(x, be_success, col='black', cex=1.7, pch=18)
lines(x, be_success, col='black')
points(x, be_failure, col='black', cex=1.7, pch=1)
lines(x, be_failure, col='black', lty='dotted')

legend('bottomright', c('Model success', 'Model failure', 
                     'ML Single', 'ML Ensemble', 'BiDAF Single', 'BiDAF Ensemble'),
       col=c('black', 'black', 'red', 'green', 'blue', 'black'), 
       lty=c('dotted', 'solid', 'solid', 'solid', 'solid', 'solid'),
       pch=c(1, 18, 15, 15, 15, 15), cex=1.7)

dev.off()

